PILOT: Password and PIN Information Leakage from Obfuscated Typing Videos

This paper studies leakage of user passwords and PINs based on observations of typing feedback on screens or from projectors in the form of masked characters that indicate keystrokes. To this end, we developed an attack called Password and Pin Information Leakage from Obfuscated Typing Videos (PILOT). Our attack extracts inter-keystroke timing information from videos of password masking characters displayed when users type their password on a computer, or their PIN at an ATM. We conducted several experiments in various attack scenarios. Results indicate that, while in some cases leakage is minor, it is quite substantial in others. By leveraging inter-keystroke timings, PILOT recovers 8-character alphanumeric passwords in as little as 19 attempts. When guessing PINs, PILOT significantly improved on both random guessing and the attack strategy adopted in our prior work [4]. In particular, we were able to guess about 3% of the PINs within 10 attempts. This corresponds to a 26-fold improvement compared to random guessing. Our results strongly indicate that secure password masking GUIs must consider the information leakage identified in this paper.

==> gfx/passwords/combined_plain/mine.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib import rc

fontsize = 14

plt.rcParams['xtick.labelsize'] = fontsize
plt.rcParams['ytick.labelsize'] = fontsize
rc('text', usetex=True)

leak_pwds = 2677786
baseline = {'jillie02': [540060, 2427022, 1753571], 
            'william1': [186, 1, 187], 
            '123brian': [85425, 16899, 93874], 
            'lamondre': [254366, 285694, 397213]}


breakdown_rf = {'jillie02': [], 'william1': [], '123brian': [], 'lamondre': []}
breakdown_nn = {'jillie02': [], 'william1': [], '123brian': [], 'lamondre': []}

with open('rf.results', 'r') as f:
    results = f.read().splitlines()
    results = [line.split(';') for line in results]
    for (pwd, amnt) in results:
        breakdown_rf[pwd].append(int(amnt))

with open('nn.results', 'r') as f:
    results = f.read().splitlines()
    results = [line.split(';') for line in results]
    for (pwd, amnt) in results:
        breakdown_nn[pwd].append(int(amnt))


def stats(vals, vals_nn, pwd):    
    fig, ax = plt.subplots()
    distr, _ = np.histogram(vals, leak_pwds, range=(0, leak_pwds), density=True)
    plt.plot(range(1, leak_pwds+1), np.cumsum(distr), '-', label='PILOT - RF')
    distr_nn, _ = np.histogram(vals_nn, leak_pwds, range=(0, leak_pwds), density=True)
    plt.plot(range(1, leak_pwds+1), np.cumsum(distr_nn), '--', label='PILOT - NN', color='green')
    if pwd != 'all':
        plt.plot((0, baseline[pwd][0], min(baseline[pwd][0] + baseline[pwd][1], leak_pwds+1), leak_pwds+1), (0, 0, 1, 1), '-.', color='r', label='Baseline')
    # plt.axvline(leak_pwds // 2, color='r', linestyle='--', label='Random Guess (Mean)')
    plt.legend(frameon=False, loc=4, fontsize=fontsize+4)
    ax.set_xlabel('Number of guesses', fontsize=fontsize+4)
    ax.set_ylabel('Passwords recovered', fontsize=fontsize+4)
    ax.yaxis.set_major_formatter(FuncFormatter(lambda y, _: '{}%'.format(int(y*100))))
    ax.xaxis.set_major_formatter(FuncFormatter(lambda y, _: int(y)))
    plt.tight_layout()
    plt.savefig(pwd + ".pdf")
    # print "-- RF"
    if pwd == 'all':
        return
    s1 = "\\texttt{{{}}} & {:.0f} & {:.0f} & {:.0f} & {:.2f}\% & {} & {:.2f}\% & {} & {:.2f}\% & {:.2f}\% & {:.2f}\%\\\\".format(
        pwd,
        np.mean(vals),
        np.std(vals),
        np.median(vals),
        len(vals[vals < np.mean(vals)]) * 100 / float(len(vals)),
        baseline[pwd][2],
        len(vals[vals < baseline[pwd][2]]) * 100 / float(len(vals)),
        min(vals),
        len(vals[vals < 20000]) * 100 / float(len(vals)),
        len(vals[vals < 50000]) * 100 / float(len(vals)),
        len(vals[vals < 100000]) * 100 / float(len(vals))
    )
    #print len(vals)
    
    # print "-- NN"
    vals = vals_nn
    s2 = "\\texttt{{{}}} & {:.0f} & {:.0f} & {:.0f} & {:.2f}\% & {} & {:.2f}\% & {} & {:.2f}\% & {:.2f}\% & {:.2f}\%\\\\".format(
        pwd,
        np.mean(vals),
        np.std(vals),
        np.median(vals),
        len(vals[vals < np.mean(vals)]) * 100 / float(len(vals)),
        baseline[pwd][2],
        len(vals[vals < baseline[pwd][2]]) * 100 / float(len(vals)),
        min(vals),
        len(vals[vals < 20000]) * 100 / float(len(vals)),
        len(vals[vals < 50000]) * 100 / float(len(vals)),
        len(vals[vals < 100000]) * 100 / float(len(vals))
    )
    return s1, s2


#print "ALL"
flats_rf, flats_nn = [], []
for lt in breakdown_rf.values():
    flats_rf.extend(lt)
for lt in breakdown_nn.values():
    flats_nn.extend(lt)
stats(np.array(flats_rf), np.array(flats_nn), "lamondre")

rf, nn = [], []
for pw, vl in breakdown_rf.iteritems():
    #print pw
    s1, s2 = stats(np.array(vl), np.array(breakdown_nn[pw]), pw)
    rf.append(s1), nn.append(s2)
    
#print "RF"
#for s in rf:
 #   print s
#print "NN"
#for s in nn:
 #   print s

